Modelling the Center-to-Limb systematic in normal-mode-coupling measurements

Solar meridional circulation, which manifests as poleward flow near the surface, is a relatively weak flow. While meridional circulation has been measured through various local helioseismic techniques, there is a lack of consensus about the nature of the depth profile and location of return flow, owing to its small amplitude and poor signal-to-noise ratio in observations. The measurements are strongly hampered by systematic effects, whose amplitudes are comparable to the signal induced by the flow and modelling them is therefore crucial. The removal of the center-to-limb systematic, which is the largest known feature hampering the inference of meridional flow, has been heuristically performed in helioseismic analyses, but it's effect on global modes is not fully understood or modelled. Here, we propose both a way to model the center-to-limb systematic and a method for estimation of meridional flow using global helioseismic cross-spectral analysis. We demonstrate that the systematic cannot be ignored while modelling the mode-coupling cross-spectral measurement and thus is critical for the inference of meridional circulation. We also show that inclusion of a model for the center-to-limb systematic improves shallow meridional circulation estimates from cross-spectral analysis.

==> cleanlatex.sh <==
echo "Cleaning LaTeX compilation files ..."
rm *.aux; echo "Removing *.aux"
rm *.blg; echo "Removing *.blg"
rm *.brf; echo "Removing *.brf"
rm *.dvi; echo "Removing *.dvi"
rm *.fls; echo "Removing *.fls"
rm *.log; echo "Removing *.log"
rm *.out; echo "Removing *.out"
rm *.toc; echo "Removing *.toc"
rm *.lot; echo "Removing *.lot"
rm *.lof; echo "Removing *.lof"
rm *.bcf; echo "Removing *.bcf"
rm *.run.xml; echo "Removing *.run.xml"
rm *.fdb_latexmk; echo "Removing *.fdb_latexmk"
rm *.synctex.gz; echo "Removing *.synctex.gz"
rm main.pdf; echo "Removing main.pdf"
cp main.bbl references.bbl; echo "Creating references.bbl"
echo "-- Done."

